Easy to Solve, Hard to Break? Label-Free Prediction of Answer Robustness in Reasoning Models

A reasoning model can answer a competition problem correctly and still fail once the problem is reworded or given a contradictory premise. The AIMO Interpretability Challenge asks if such fragility can be predicted from the model itself, with almost no labeled data. In the organizer's labeled split, models labeled on the same problem receive the same label, so robustness behaves as a property of the problem. We therefore propose the difficulty probe. Linear probes trained on 497 unlabeled olympiad problems read how long a reference model would reason about a problem, and each model's threshold follows in closed form from class balances. Trained without any robustness label, the probe improves over per-model constants on both tracks, and an ablation credits the gain to the hidden states. On the 34 labeled small-model rows, it is correct on 28, against 18 for constants and 24 for a length-only baseline. We also show why richer approaches failed: labels are decided mostly by an added contradictory premise that models often fail to notice, offline validation ranked candidate methods in the opposite order to the hidden set, and the difficulty-robustness relation reverses on a second population.

==> figures/src/fig_direction_inversion.py <==
"""Figure 2 (fig:direction): both one-pass signals reverse between populations, and higher offline AUC
went with fewer hidden cases correct.

Layout idea (markers joined across conditions, grey reference lines labelled in place) follows the
figures4papers house style (VIGIL ablation curves); the code is new. Palette, fonts and sizes come
from paperstyle.py and FIGDATA so that every figure in the paper matches.

Regenerate:  <venv>/bin/python figures/src/fig_direction_inversion.py
Writes figures/fig_direction_inversion.pdf and figures/preview/fig_direction_inversion.png.
"""
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.lines import Line2D  # noqa: E402
from matplotlib.patches import Rectangle  # noqa: E402

from paperstyle import PALETTE, TEXT_WIDTH_IN, apply, save  # noqa: E402

# ---------------------------------------------------------------------------------------------
# Data. Every value is copied from FIGDATA.md and main.tex (sources: LF-38, F-74, F-89, F-92, F-50).
# ---------------------------------------------------------------------------------------------
POPULATIONS = [
    "Official split\n(34 rows,\nfour models)",
    "MATH split\n(137 rows,\nDeepSeek only)",
    "MATH, $\\mathit{domain}$\nnever applied\n(39 problems)†",  # dagger: selected post hoc
]
# (point, low, high); None = no interval recorded.
# Official-split probe interval: the template bootstrap of LF-38, 0.883 [0.706, 1.000], which is what
# Table 1 reports ([0.71, 1.00]) and what Section 4 defines for the official split. The earlier figure
# drew [0.687, 1.000] from F-88, whose resampling unit is not stated. To revert, set the low to 0.687.
PROBE = [(0.883, 0.706, 1.000), (0.346, 0.246, 0.447), (0.672, 0.492, 0.842)]   # easier => robust
FAMILIAR = [(0.358, None, None), (0.683, 0.582, 0.780), (0.506, 0.311, 0.700)]  # familiar => robust

# Panel (b): Small Track, batch evaluation. (offline problem-level AUC, hidden cases correct of 14)
# Names follow Figure 4 (fig_ladder): e28a suffix NLL, e27k ranking + derived counts, e29a, e28d.
NLL_POINTS = {  # mean token NLL family
    "token NLL": (0.312, 10),
    "suffix NLL": (0.388, 10),
    "token NLL + counts": (0.312, 12),
}
MINK_POINTS = {  # Min-K% tail statistic
    "Min-K% tail,\nDeepSeek only": (0.867, 8),   # e29a
    "Min-K% tail,\nall models": (0.867, 4),      # e28d
}
ALL_SPURIOUS = 7     # cases correct when every case is predicted spurious
BEST_CONSTANT = 9    # best constants, batch era (e27f in fig_ladder; Table 1 "Constant per model")
CHANCE_AUC = 0.5
N_HIDDEN = 14

apply()
# FIGDATA font stack: Times to match the paper body (mathptmx) and Figures 3-4. Math text also uses
# Times, so the italic family name matches \pfam{}. Only the double arrow, which Times New Roman
# lacks, falls back to STIX.
plt.rcParams.update({
    "font.serif": ["Times New Roman", "Times", "STIXGeneral"],
    "mathtext.fontset": "custom",
    "mathtext.rm": "Times New Roman",
    "mathtext.it": "Times New Roman:italic",
    "mathtext.bf": "Times New Roman:bold",
    "mathtext.cal": "Times New Roman:italic",
    "mathtext.fallback": "stix",
})

C_PROBE, C_FAM, C_FAM_L = PALETTE["probe"], PALETTE["familiar"], PALETTE["familiar_light"]
C_REF, C_MUTED, C_INK = PALETTE["baseline"], PALETTE["muted"], PALETTE["ink"]
SHADE = "#EFEFEF"
LABEL_PT = 6.5
TITLE_PT = 8.5

fig = plt.figure(figsize=(TEXT_WIDTH_IN, 1.72))
gs = fig.add_gridspec(1, 2, width_ratios=[1.12, 1.0], wspace=0.28,
                      left=0.075, right=0.985, bottom=0.205, top=0.864)
ax_a = fig.add_subplot(gs[0, 0])
ax_b = fig.add_subplot(gs[0, 1])

# ---------------------------------------------------------------------------------------------
# (a) AUC of each stated direction on three populations
# ---------------------------------------------------------------------------------------------
ax = ax_a
YLO, YHI = 0.14, 1.05
XLO, XHI = -0.55, 2.5
xs = [0, 1, 2]
off = 0.10
KNOCK = 0.008  # half-height of the gap cut into the chance line behind a nearby cap (about 1 pt)

# Below chance the stated direction is reversed: shade it.
ax.add_patch(Rectangle((XLO, YLO), XHI - XLO, CHANCE_AUC - YLO, facecolor=SHADE, edgecolor="none",
                       zorder=0))
ax.axhline(CHANCE_AUC, color=C_REF, lw=0.7, ls=(0, (4, 2.5)), zorder=1)
ax.text(XLO + 0.05, YLO + 0.022, "AUC < 0.5: stated direction reversed", fontsize=LABEL_PT,
        style="italic", color=C_MUTED, ha="left", va="bottom", zorder=2)
ax.text(XLO + 0.05, CHANCE_AUC + 0.012, "chance", fontsize=LABEL_PT, color=C_REF, ha="left",
        va="bottom", zorder=2)

# The post hoc subset sits apart from the two populations.
ax.axvline(1.5, ymax=0.80, color=PALETTE["grid"], lw=0.8, zorder=0)


def draw_series(vals, dx, color, marker, ms):
    px = [x + dx for x in xs]
    py = [v[0] for v in vals]
    # Connectors: solid between the two populations, dotted into the post hoc subset.
    ax.plot(px[:2], py[:2], color=color, lw=1.0, alpha=0.85, zorder=3, solid_capstyle="round")
    ax.plot(px[1:], py[1:], color=color, lw=1.0, alpha=0.85, ls=(0, (1, 1.6)), zorder=3)
    for x, (v, lo, hi) in zip(px, vals):
        if lo is None:  # no interval recorded: hollow marker
            ax.plot(x, v, marker=marker, ms=ms, mfc="white", mec=color, mew=1.1, zorder=5)
            continue
        # A cap that lies within a few points of the chance line would merge with the dashes:
        # knock the line out behind that cap so the cap stays visible on its own.
        for end in (lo, hi):
            if abs(end - CHANCE_AUC) < 0.03:
                for y0, col in ((CHANCE_AUC - KNOCK, SHADE), (CHANCE_AUC, "white")):
                    ax.add_patch(Rectangle((x - 0.075, y0), 0.15, KNOCK, facecolor=col,
                                           edgecolor="none", zorder=2))
        ax.errorbar(x, v, yerr=[[v - lo], [hi - v]], fmt="none", ecolor=color, elinewidth=1.0,
                    capsize=2.2, capthick=1.0, zorder=4)
        ax.plot(x, v, marker=marker, ms=ms, mfc=color, mec="white", mew=0.6, zorder=5)


draw_series(PROBE, -off, C_PROBE, "o", 5.0)
draw_series(FAMILIAR, +off, C_FAM, "s", 4.4)

ax.set_xlim(XLO, XHI)
ax.set_ylim(YLO, YHI)
ax.set_xticks(xs)
ax.set_xticklabels(POPULATIONS, fontsize=7, linespacing=1.05)
ax.tick_params(axis="x", length=0, pad=3)
ax.set_yticks([0.2, 0.4, 0.6, 0.8, 1.0])
ax.set_ylabel("AUC on labeled rows")
ax.spines["left"].set_bounds(0.2, 1.0)

handles = [
    Line2D([], [], color=C_PROBE, marker="o", ms=5.0, mec="white", mew=0.6, lw=1.0,
           label="easier$\\;\\Rightarrow\\;$robust (difficulty probe)"),
    Line2D([], [], color=C_FAM, marker="s", ms=4.4, mec="white", mew=0.6, lw=1.0,
           label="familiar$\\;\\Rightarrow\\;$robust (token NLL)"),
]
ax.legend(handles=handles, loc="upper left", bbox_to_anchor=(0.20, 1.02), fontsize=LABEL_PT,
          handlelength=1.8, handletextpad=0.5, borderaxespad=0.0, labelspacing=0.3)
ax.set_title("(a) Both one-pass signals reverse between populations", loc="left", x=-0.13,
             fontsize=TITLE_PT, fontweight="bold")

# ---------------------------------------------------------------------------------------------
# (b) Offline AUC against hidden-set accuracy
# ---------------------------------------------------------------------------------------------
ax = ax_b
XLO_B, XHI_B = 0.1, 1.0
YLO_B, YHI_B = 2.6, 13.4

# Quadrant: strong offline (AUC above chance) but below the best constants on the hidden set.
ax.add_patch(Rectangle((CHANCE_AUC, YLO_B), XHI_B - CHANCE_AUC, BEST_CONSTANT - YLO_B,
                       facecolor=SHADE, edgecolor="none", zorder=0))
ax.text(CHANCE_AUC + 0.02, 5.6, "strong offline,\nbelow constants", fontsize=LABEL_PT, style="italic",
        color=C_MUTED, ha="left", va="center", linespacing=1.1, zorder=2)

ax.axvline(CHANCE_AUC, color=C_REF, lw=0.7, ls=(0, (4, 2.5)), zorder=1)
ax.text(CHANCE_AUC + 0.012, YHI_B - 0.15, "chance AUC", fontsize=LABEL_PT, color=C_REF, ha="left",
        va="top")
ax.axhline(BEST_CONSTANT, color=C_REF, lw=0.7, ls=(0, (1, 1.4)), zorder=1)
ax.text(XLO_B + 0.012, BEST_CONSTANT - 0.18, "best constants (9)", fontsize=LABEL_PT, color=C_REF,
        ha="left", va="top")
ax.axhline(ALL_SPURIOUS, color=C_REF, lw=0.7, ls=(0, (4, 2.5)), zorder=1)
ax.text(XLO_B + 0.012, ALL_SPURIOUS - 0.18, "all spurious (7)", fontsize=LABEL_PT, color=C_REF,
        ha="left", va="top")

for name, (x, y) in NLL_POINTS.items():
    ax.plot(x, y, marker="o", ms=5.0, mfc=C_FAM, mec="white", mew=0.6, zorder=5)
for name, (x, y) in MINK_POINTS.items():
    ax.plot(x, y, marker="D", ms=4.4, mfc=C_FAM_L, mec=C_FAM, mew=0.8, zorder=5)

# Point labels, placed by hand so that none overlaps a marker or a reference line.
lab = dict(fontsize=LABEL_PT, color=C_INK, zorder=6)
ax.text(0.312, 12.45, "token NLL + counts", ha="center", va="bottom", **lab)
ax.text(0.284, 10.0, "token NLL", ha="right", va="center", **lab)
ax.text(0.392, 10.45, "suffix NLL", ha="center", va="bottom", **lab)
ax.text(0.836, 8.0, "Min-K% tail,\nDeepSeek only", ha="right", va="center", linespacing=1.05,
        **lab)
ax.text(0.836, 4.0, "Min-K% tail,\nall models", ha="right", va="center", linespacing=1.05, **lab)

ax.set_xlim(XLO_B, XHI_B)
ax.set_ylim(YLO_B, YHI_B)
ax.set_xticks([0.2, 0.4, 0.6, 0.8, 1.0])
ax.set_yticks([4, 6, 8, 10, 12])
ax.set_xlabel("offline problem-level AUC")
ax.set_ylabel(f"hidden cases correct (of {N_HIDDEN})")
ax.set_title("(b) Higher offline AUC, fewer cases correct", loc="left", x=-0.15,
             fontsize=TITLE_PT, fontweight="bold")

save(fig, "fig_direction_inversion")
print("saved")


==> figures/src/fig_ladder.py <==
"""Figure 4 (fig:ladder, appendix): every scored submission on the hidden validation sets.

Three groups, one per evaluation regime, each sorted by score: Small Models Track under batch calls
(until 15 Oct, 14 cases), Small Models Track with one problem per call (from 15 Oct, 14 cases), and
the Main Track with one problem per call (21 cases). Each submission is a dot at its raw number of
cases correct, joined by a stem to the constants line of its group, so a stem to the right means
"beats the constants". The constants lines of the three panels sit at the same horizontal position
and one case has the same length in every panel.

Layout idea (long configuration names on the y-axis, sorted rows, tight x range) follows the
figures4papers house style (ImmunoStruct ablation bars); dots and stems replace bars because the
x-axis does not start at zero. The code is new. Palette, fonts and sizes come from paperstyle.py.

Data: every label and score is read from the vector text and bar geometry of the previous
fig_ladder.pdf (repo root), cross-checked with appendix.tex (Tables tab:main-runs, tab:main-config,
the experiment index) and FIGDATA.md. "read-out" is renamed "probe" to match the paper.

Regenerate:  <venv>/bin/python figures/src/fig_ladder.py
Writes figures/fig_ladder.pdf and figures/preview/fig_ladder.png.
"""
import os
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))

import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.lines import Line2D  # noqa: E402
from matplotlib.patches import Patch  # noqa: E402
from matplotlib.ticker import FixedLocator  # noqa: E402
from matplotlib.transforms import blended_transform_factory  # noqa: E402

from paperstyle import PALETTE, TEXT_WIDTH_IN, apply, save  # noqa: E402

# ---------------------------------------------------------------------------------------------
# Data: (code, description, cases correct, kind). Order within a group is the order of the
# previous figure, which is already sorted by score; a stable sort keeps ties in that order.
# kind: probe_nom (nominated difficulty probe), probe (other difficulty-probe run),
#       nll (familiarity: token or suffix NLL ranking or threshold), mink (familiarity: Min-K%),
#       const (constant submissions), length (problem length), other (other approaches).
# ---------------------------------------------------------------------------------------------
BATCH = [  # Small Models Track, batch calls (until 15 Oct), of 14
    ("e27k", "ranking + derived counts", 12, "nll"),
    ("e27m/n/o/p", "each neighboring count (4 runs)", 11, "nll"),
    ("e27e", "ranking, median split", 10, "nll"),
    ("e27h", "DeepSeek's split alone", 10, "nll"),
    ("e28a", "suffix NLL", 10, "nll"),
    ("e27f", "best constants", 9, "const"),
    ("e27g/i/j", "one other model's split (3 runs)", 9, "nll"),
    ("E11 v2", "fused text + states", 9, "other"),
    ("e27a/b/c", "fitted on official labels (3 runs)", 8, "nll"),
    ("e29a", "Min-K% tail, DeepSeek only", 8, "mink"),
    ("all-False", "every case spurious", 7, "const"),
    ("e27d", "ranking, inverted", 4, "nll"),
    ("e28d", "Min-K% tail, all models", 4, "mink"),
]
PER_INSTANCE = [  # Small Models Track, one problem per call (from 15 Oct), of 14
    ("E64", "difficulty probe", 10, "probe_nom"),
    ("E63", "familiarity, cutoffs on the 36 official problems", 9, "nll"),
    ("E61b", "familiarity, cutoffs on 548 problems", 9, "nll"),
    ("e27k", "batch ranking, re-scored", 9, "nll"),
    ("E61a", "familiarity, AMC median", 8, "nll"),
]
MAIN = [  # Main Track, one problem per call, of 21
    ("E64-main", "probe + gpt-oss constants", 14, "probe_nom"),
    ("E66-main", "probe broadcast to gpt-oss", 14, "probe"),
    ("E63-main", "familiarity cutoffs", 13, "nll"),
    ("K1", "constants per configuration", 12, "const"),
    ("", "problem length + gpt-oss constants", 12, "length"),
    ("K15-K18", "batch rankings, per instance (4 runs)", 12, "nll"),
    ("K14", "kernel probe", 11, "other"),
    ("", "problem length everywhere", 9, "length"),
]
CODABENCH = {"E64": "1010961", "E64-main": "1010444"}  # nominated submissions
ALL_SPURIOUS_SMALL = 7   # all-spurious submission, Small Models Track
BEST_CONST_SMALL = 9     # best constants, Small Models Track (e27f)
CONST_MAIN = 12          # Main Track constants (K1)
N_SMALL, N_MAIN = 14, 21

for grp in (BATCH, PER_INSTANCE, MAIN):  # sorted by score within group (stable for ties)
    grp.sort(key=lambda r: -r[2])

# ---------------------------------------------------------------------------------------------
# Style
# ---------------------------------------------------------------------------------------------
apply()
# FIGDATA font order. STIX Two Text (first in paperstyle) has no bold face that matplotlib can
# select, so bold panel titles would silently fall back to regular weight.
plt.rcParams["font.serif"] = ["Times New Roman", "Times", "STIXGeneral"]
C_INK, C_MUTED, C_REF = PALETTE["ink"], PALETTE["muted"], PALETTE["baseline"]
STYLE = {  # kind -> (face colour, edge colour, marker, size)
    "probe_nom": (PALETTE["probe"], PALETTE["ink"], "o", 5.8),
    "probe": ("white", PALETTE["probe"], "o", 5.0),
    "nll": (PALETTE["familiar"], "white", "o", 4.6),
    "mink": (PALETTE["familiar_light"], PALETTE["familiar"], "D", 4.0),
    "const": ("#999999", "white", "s", 4.2),
    "length": (PALETTE["text"], "white", "^", 4.8),
    "other": ("#555555", "white", "P", 5.4),
}
STEM = {"probe_nom": PALETTE["probe"], "probe": PALETTE["probe"], "nll": PALETTE["familiar"],
        "mink": PALETTE["familiar"], "const": "#999999", "length": PALETTE["text"],
        "other": "#555555"}
LABEL_PT = 6.8
BAND = "#ECECEC"      # light grey band: "beats the constants" (dark enough to survive print)
C_CODE = "#666666"    # code column: muted, but above 5:1 contrast on white
CODE_PT = 6.8
VALUE_PT = 7.0

# ---------------------------------------------------------------------------------------------
# Geometry in inches. One case has the same length in every panel, and the constants lines of
# all three panels share one horizontal position.
# ---------------------------------------------------------------------------------------------
W = TEXT_WIDTH_IN
ROW = 0.113          # height of one submission row
REF_PAD = 1.55       # rows reserved above the first row for the reference-line labels
BOT_PAD = 0.55       # rows below the last row
TITLE_H = 0.19       # panel title band
TICK_H = 0.16        # tick labels under each panel
GAP = 0.07           # between one panel's tick labels and the next title
XLABEL_H = 0.15
LEGEND_H = 0.31       # legend band above panel (a)
CODE_X = 0.0         # code column (left edge)
DESC_X = 0.0         # description column (left edge); the code column is no longer drawn
X0 = 2.22            # left edge of the plotting area
X_RIGHT = W - 0.10   # right edge of the widest (Main Track) axis; leaves room for "21"
SMALL_LIM = (3.0, 14.5)
MAIN_LIM = (CONST_MAIN - (BEST_CONST_SMALL - SMALL_LIM[0]), 21.5)  # constants lines align
UNIT = (X_RIGHT - X0) / (MAIN_LIM[1] - MAIN_LIM[0])

groups = [
    dict(rows=BATCH, lim=SMALL_LIM, anchor=BEST_CONST_SMALL, n=N_SMALL,
         title="(a) In batch calls, within-batch NLL rankings scored up to 12 of 14",
         sub="Small Models Track, until 15 Oct, 14 cases"),
    dict(rows=PER_INSTANCE, lim=SMALL_LIM, anchor=BEST_CONST_SMALL, n=N_SMALL,
         title="(b) Per call, only the difficulty probe beats the constants",
         sub="Small Models Track, from 15 Oct, 14 cases"),
    dict(rows=MAIN, lim=MAIN_LIM, anchor=CONST_MAIN, n=N_MAIN,
         title="(c) On the Main Track, the probe scores highest, two cases above the constants",
         sub="one problem per call, 21 cases"),
]

heights = [TITLE_H + (len(g["rows"]) - 1 + REF_PAD + BOT_PAD) * ROW + TICK_H for g in groups]
H = LEGEND_H + sum(heights) + GAP * (len(groups) - 1) + XLABEL_H
fig = plt.figure(figsize=(W, H))


def fx(inch):
    return inch / W


def fy(inch_from_top):
    return 1.0 - inch_from_top / H


def title_line(y_top, bold, regular):
    """Bold panel message followed by a regular-weight descriptor on the same baseline."""
    t = fig.text(fx(0.0), fy(y_top), bold, fontsize=8.5, fontweight="bold", color=C_INK,
                 ha="left", va="top")
    fig.canvas.draw()
    bb = t.get_window_extent(renderer=fig.canvas.get_renderer())
    x_end = fig.transFigure.inverted().transform((bb.x1, bb.y0))[0]
    fig.text(x_end + fx(0.08), fy(y_top), regular, fontsize=7.0, color=C_MUTED, ha="left",
             va="top")


y = LEGEND_H
axes = []
for g, h in zip(groups, heights):
    rows = g["rows"]
    n_rows = len(rows)
    title_line(y, g["title"], g["sub"])
    ax_top = y + TITLE_H
    ax_h = (n_rows - 1 + REF_PAD + BOT_PAD) * ROW
    lo, hi = g["lim"]
    ax_w = (hi - lo) * UNIT
    ax = fig.add_axes([fx(X0), fy(ax_top + ax_h), fx(ax_w), ax_h / H])
    axes.append(ax)
    ax.set_xlim(lo, hi)
    ax.set_ylim(n_rows - 1 + BOT_PAD, -REF_PAD)  # rows 0..n-1, top to bottom
    ax.spines["left"].set_visible(False)
    ax.set_yticks([])
    if g["n"] == N_SMALL:
        ax.xaxis.set_major_locator(FixedLocator([4, 6, 8, 10, 12, 14]))
        ax.spines["bottom"].set_bounds(4, 14)
    else:
        ax.xaxis.set_major_locator(FixedLocator([6, 9, 12, 15, 18, 21]))
        ax.spines["bottom"].set_bounds(6, 21)
    tick_lo = 4 if g["n"] == N_SMALL else 6
    ax.xaxis.set_minor_locator(FixedLocator(range(tick_lo, g["n"] + 1)))
    ax.tick_params(axis="x", which="minor", length=1.5, width=0.5)
    ax.tick_params(axis="x", which="major", pad=1.5)

    anchor = g["anchor"]
    # Light band over the region that beats the constants.
    ax.axvspan(anchor, g["n"], ymin=0, ymax=1, facecolor=BAND, edgecolor="none", zorder=0)
    # Reference lines, labelled in place above the first row.
    ax.axvline(anchor, color=C_REF, lw=0.8, ls=(0, (1, 1.4)), zorder=1)
    ref_y = -REF_PAD + 0.02
    lab = "best constants (9)" if g["n"] == N_SMALL else "constants (12)"
    ax.text(anchor + 0.15, ref_y, lab, fontsize=6.5, color=C_REF, ha="left", va="top")
    if g["n"] == N_SMALL:
        ax.axvline(ALL_SPURIOUS_SMALL, color=C_REF, lw=0.7, ls=(0, (4, 2.5)), zorder=1)
        ax.text(ALL_SPURIOUS_SMALL - 0.15, ref_y, "all spurious (7)", fontsize=6.5, color=C_REF,
                ha="right", va="top")

    lab_tr = blended_transform_factory(fig.transFigure, ax.transData)
    for i, (code, desc, score, kind) in enumerate(rows):
        face, edge, marker, ms = STYLE[kind]
        nominated = kind == "probe_nom"
        # Stem from the constants line to the dot.
        if score != anchor:
            ax.plot([anchor, score], [i, i], color=STEM[kind], lw=1.3, alpha=0.45,
                    solid_capstyle="butt", zorder=2)
        ax.plot(score, i, marker=marker, ms=ms, mfc=face, mec=edge,
                mew={"white": 0.6, PALETTE["ink"]: 0.7}.get(edge, 0.9), zorder=4, clip_on=False)
        # Value label on the outer side of the dot.
        right = score >= anchor
        dx = 0.32 if right else -0.32
        ax.text(score + dx, i, f"{score}", fontsize=VALUE_PT, ha="left" if right else "right",
                va="center", color=PALETTE["probe"] if nominated else C_INK,
                fontweight="bold" if nominated else "normal", zorder=5)
        if nominated:
            ax.text(score + dx + 0.62, i, f"nominated, Codabench {CODABENCH[code]}", fontsize=6.5,
                    ha="left", va="center", color=PALETTE["probe"], style="italic", zorder=5)
        if code == "e27k" and g is groups[1]:
            ax.text(score + dx + 0.48, i, "12 under batch calls (a)", fontsize=6.5, ha="left",
                    va="center", color=PALETTE["baseline"], style="italic", zorder=5)
        # Label columns.
        col = PALETTE["probe"] if nominated else C_INK
        ax.text(fx(DESC_X), i, desc, transform=lab_tr, fontsize=LABEL_PT, ha="left", va="center",
                color=col, fontweight="bold" if nominated else "normal")
    y += h + GAP

axes[-1].set_xlabel("hidden validation cases predicted correctly", labelpad=2)

# Legend above panel (a): one column per family of methods.
handles = [
    Line2D([], [], ls="none", marker="o", ms=5.8, mfc=PALETTE["probe"], mec=PALETTE["ink"], mew=0.7,
           label="difficulty probe, nominated"),
    Line2D([], [], ls="none", marker="o", ms=5.0, mfc="white", mec=PALETTE["probe"], mew=0.9,
           label="difficulty probe, not nominated"),
    Line2D([], [], ls="none", marker="o", ms=4.6, mfc=PALETTE["familiar"], mec="white", mew=0.6,
           label="familiarity (token or suffix NLL)"),
    Line2D([], [], ls="none", marker="D", ms=4.0, mfc=PALETTE["familiar_light"],
           mec=PALETTE["familiar"], mew=0.9, label="familiarity (Min-K%)"),
    Line2D([], [], ls="none", marker="s", ms=4.2, mfc="#999999", mec="white", mew=0.6,
           label="constants"),
    Line2D([], [], ls="none", marker="^", ms=4.8, mfc=PALETTE["text"], mec="white", mew=0.6,
           label="problem length"),
    Line2D([], [], ls="none", marker="P", ms=5.4, mfc="#555555", mec="white", mew=0.6,
           label="other approach"),
    Patch(facecolor=BAND, edgecolor="#AAAAAA", linewidth=0.4, label="beats the constants"),
]
fig.legend(handles=handles, loc="upper left", bbox_to_anchor=(fx(-0.02), fy(0.0)), ncol=4,
           fontsize=6.8, handlelength=1.0, handletextpad=0.35, labelspacing=0.25,
           columnspacing=1.6, borderaxespad=0.0, borderpad=0.0, labelcolor=C_INK)

pdf, png = save(fig, "fig_ladder")
bb = fig.get_tightbbox(fig.canvas.get_renderer())
print(f"saved {pdf}: canvas {W:.2f} x {H:.2f} in, tight content {bb.width:.3f} x {bb.height:.3f} in")
assert bb.width + 0.04 <= TEXT_WIDTH_IN + 1e-3, "figure wider than the text block"


==> figures/src/fig_probe_reads.py <==
"""Figure 3 (fig:reads): what the difficulty probe reads, and whether the model uses it.

(a) Difficulty is decodable but spread over many directions: probe quality against the number of
    principal components kept per layer, beside text-only references.
(b) A pre-registered steering push moves the probe's own reading of later layers but not the model's
    reasoning length, at the one dose and layer tested.

Layout idea (sweep curves with labelled dotted references, narrow side-by-side panels) adapted from the
figures4papers exemplar figure_VIGIL/plot_ablation.py (C. Liu, CC BY-NC 4.0). Code written fresh.

Data sources (every number is in the paper):
  (a) appendix.tex, Table "Probe variants" (tab:probe-variants), source F-93. Exploratory.
  (b) appendix.tex, Table "Steering along the probe direction" (tab:steering), source F-94. Pre-registered.

Run:  <venv>/bin/python figures/src/fig_probe_reads.py      (FIG_DEBUG=1 prints a text-overlap check)
Writes figures/fig_probe_reads.pdf and figures/preview/fig_probe_reads.png.
"""
import itertools
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from paperstyle import PALETTE, apply, save  # noqa: E402

import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.patches import Patch  # noqa: E402

# --------------------------------------------------------------------------------------------------
# Data, copied from the paper. Do not edit without changing the paper.
# --------------------------------------------------------------------------------------------------
# (a) principal components kept per layer; "all" is the submitted probe.
PCS = ["1", "5", "20", "50"]
AUC_PCS = [0.554, 0.758, 0.858, 0.879]          # official split (34 rows)
AUC_ALL = 0.883                                  # submitted probe
RHO_PCS = [0.450, 0.631, 0.753, 0.758]          # unlabelled CV Spearman
RHO_ALL = (0.768, 0.788)                         # submitted probe: range over the four models
REF_AUC = {"word TF-IDF": 0.871, "surface features": 0.700}
REF_RHO = {"word TF-IDF": 0.603, "surface features": 0.523}
CHANCE_AUC = 0.5

# (b) Qwen3.5-4B, layer 15, +/-2 sd pushes. Change relative to no intervention, log-tokens.
CONDITIONS = [
    # label, probe reading (layers 16-32), mean log reasoning length, interval, is_random
    ("+2 sd\nprobe", +0.187, -0.003, (-0.114, +0.111), False),
    ("−2 sd\nprobe", -0.186, -0.004, (-0.122, +0.113), False),
    ("+2 sd\nrandom", +0.012, +0.062, (-0.047, +0.167), True),
]

# --------------------------------------------------------------------------------------------------
# Style
# --------------------------------------------------------------------------------------------------
apply()
# FIGDATA font stack. STIX Two Text (first in paperstyle) has no bold face on this machine, so bold
# panel titles would silently render regular. Times New Roman has both weights.
plt.rcParams["font.serif"] = ["Times New Roman", "Times", "STIXGeneral"]

PROBE = PALETTE["probe"]           # vermillion, the difficulty probe
# The Spearman series uses the same vermillion as AUC (same probe), told apart by hollow squares.
TEXTREF = PALETTE["text"]          # green, text-only references
RANDOM = PALETTE["random"]         # grey, random-direction control
INK = PALETTE["ink"]
MUTED = PALETTE["muted"]
BASE = PALETTE["baseline"]
CHANCE = "#BBBBBB"                 # FIGDATA light grey for chance

FS_TICK = 7
FS_LABEL = 8
FS_TITLE = 8.5
FS_NOTE = 7
FS_SMALL = 6.5

MINUS = "−"


def signed(v, nd=3):
    s = f"{abs(v):.{nd}f}"
    return ("+" if v > 0 else MINUS if v < 0 else "") + s


# --------------------------------------------------------------------------------------------------
# Canvas: positions in inches so that every gap is controlled at print size. W is a little under the
# 5.5 in text width so that the tight bounding box (with its 0.02 in pad) stays at or below 5.5 in and
# the figure is never scaled down under \linewidth.
# --------------------------------------------------------------------------------------------------
W, H = 5.46, 1.54
fig = plt.figure(figsize=(W, H))


def add_axes_in(left, bottom, width, height):
    return fig.add_axes([left / W, bottom / H, width / W, height / H])


AX_B, AX_H = 0.43, 0.73
A1_L, A_W, A_GAP = 0.25, 1.10, 0.25
A2_L = A1_L + A_W + A_GAP
B_L = 3.52
B_W = W - B_L - 0.02

ax_auc = add_axes_in(A1_L, AX_B, A_W, AX_H)
ax_rho = add_axes_in(A2_L, AX_B, A_W, AX_H)
ax_b = add_axes_in(B_L, AX_B, B_W, AX_H)

# --------------------------------------------------------------------------------------------------
# Panel (a)
# --------------------------------------------------------------------------------------------------
X_PCS = np.log10([1, 5, 20, 50])
X_ALL = 2.40
X_BREAK = 2.05
XLIM_A = (-0.22, 2.62)
YLIM_A = (0.40, 0.96)
YT_A = [0.4, 0.5, 0.6, 0.7, 0.8, 0.9]


def style_pc_axis(ax):
    ax.set_xlim(*XLIM_A)
    ax.set_ylim(*YLIM_A)
    ax.set_xticks(list(X_PCS) + [X_ALL])
    ax.set_xticklabels(PCS + ["all"], fontsize=FS_TICK)
    # Second line under "all" only, smaller and grey, so it cannot be read as labelling the 50 slot.
    ax.annotate("submitted", xy=(X_ALL, 0), xycoords=ax.get_xaxis_transform(), xytext=(0, -11.5),
                textcoords="offset points", ha="center", va="top", fontsize=FS_SMALL, color=MUTED,
                annotation_clip=False)
    ax.set_yticks(YT_A)
    ax.set_yticklabels([f"{v:.1f}" for v in YT_A], fontsize=FS_TICK)
    ax.tick_params(axis="x", length=2.5, pad=1.5)
    ax.tick_params(axis="y", pad=1.5)
    # Axis break between the 50-component slot and the "all" slot.
    d = 0.035
    for dx in (-0.035, 0.035):
        ax.plot([X_BREAK + dx - d, X_BREAK + dx + d], [-0.018, 0.018], transform=ax.get_xaxis_transform(),
                color=INK, lw=0.6, clip_on=False, zorder=5)
    ax.plot([X_BREAK - 0.045, X_BREAK + 0.045], [0, 0], transform=ax.get_xaxis_transform(),
            color="white", lw=1.6, clip_on=False, zorder=4)


def ref_line(ax, y, label, where):
    ax.axhline(y, color=TEXTREF, lw=0.7, ls=(0, (3.2, 2.0)), zorder=1)
    txt = f"{label} {y:.3f}"
    if where == "left_above":
        ax.text(XLIM_A[0] + 0.07, y + 0.012, txt, color=TEXTREF, fontsize=FS_SMALL, ha="left", va="bottom")
    elif where == "right_above":
        ax.text(XLIM_A[1] - 0.06, y + 0.012, txt, color=TEXTREF, fontsize=FS_SMALL, ha="right", va="bottom")
    elif where == "right_below":
        ax.text(XLIM_A[1] - 0.06, y - 0.012, txt, color=TEXTREF, fontsize=FS_SMALL, ha="right", va="top")


def first_value_label(ax, x, y, color, dy=-0.012):
    """Value of the one-component point, to the right of and slightly below its marker, under the line."""
    ax.text(x + 0.15, y + dy, f"{y:.3f}", color=color, fontsize=FS_SMALL, ha="left", va="center")


# (a, left) AUC on the official split.
style_pc_axis(ax_auc)
ax_auc.axhline(CHANCE_AUC, color=CHANCE, lw=0.6, zorder=0.5)
ax_auc.text(XLIM_A[1] - 0.06, CHANCE_AUC + 0.008, "chance", color=RANDOM, fontsize=FS_SMALL, ha="right",
            va="bottom")
# The curve passes close above the right end of the TF-IDF line, so its label sits at the left end.
ref_line(ax_auc, REF_AUC["word TF-IDF"], "TF-IDF", "left_above")
ref_line(ax_auc, REF_AUC["surface features"], "surface features", "right_below")
ax_auc.plot(X_PCS, AUC_PCS, color=PROBE, lw=1.3, marker="o", ms=4.2, mfc=PROBE, mec="white", mew=0.6, zorder=3)
ax_auc.plot([X_ALL], [AUC_ALL], color=PROBE, marker="o", ms=4.8, mfc=PROBE, mec="white", mew=0.6, ls="none",
            zorder=3)
first_value_label(ax_auc, X_PCS[0], AUC_PCS[0], PROBE)
ax_auc.text(XLIM_A[1] - 0.05, YLIM_A[1] - 0.004, "exploratory", fontsize=FS_SMALL, style="italic", color=MUTED,
            ha="right", va="top")
ax_auc.set_title("AUC, official split (34 rows)", fontsize=FS_NOTE, fontweight="normal", pad=3, color=INK)

# (a, right) Spearman correlation in cross-validation on unlabelled problems.
style_pc_axis(ax_rho)
# Both labels sit just above their lines at the right end, where the curve is far above them, so they clear the
# 0.450 value label below; the "range, 4 models" note sits above its error bar to leave them room.
ref_line(ax_rho, REF_RHO["word TF-IDF"], "TF-IDF", "right_above")
ref_line(ax_rho, REF_RHO["surface features"], "surface features", "right_above")
ax_rho.plot(X_PCS, RHO_PCS, color=PROBE, lw=1.3, marker="s", ms=3.8, mfc="white", mec=PROBE,
            mew=0.9, zorder=3)
lo, hi = RHO_ALL
# Range only, no centre point: the paper gives the four models' spread, not a summary value.
ax_rho.errorbar([X_ALL], [(lo + hi) / 2], yerr=[[(hi - lo) / 2], [(hi - lo) / 2]], fmt="none",
                color=PROBE, ecolor=PROBE, elinewidth=1.1, capsize=2.4, capthick=1.1, zorder=3)
ax_rho.text(X_ALL, hi + 0.02, "range,\n4 models", color=PROBE, fontsize=FS_SMALL, ha="center",
            va="bottom", linespacing=1.0)
first_value_label(ax_rho, X_PCS[0], RHO_PCS[0], PROBE)
ax_rho.set_title("CV Spearman (497 unlabeled)", fontsize=FS_NOTE, fontweight="normal", pad=3, color=INK)
# Top left: the top right holds the "range, 4 models" note.
ax_rho.text(XLIM_A[0] + 0.07, YLIM_A[1] - 0.004, "exploratory", fontsize=FS_SMALL, style="italic", color=MUTED,
            ha="left", va="top")

# Shared x label, centred under both sub-axes.
fig.text((A1_L + A2_L + A_W) / 2 / W, 0.015 / H, "principal components kept per layer", fontsize=FS_LABEL,
         ha="center", va="bottom", color=INK)

# --------------------------------------------------------------------------------------------------
# Panel (b)
# --------------------------------------------------------------------------------------------------
ax = ax_b
G = np.arange(len(CONDITIONS))
OFF, BW = 0.17, 0.30
ax.axhline(0, color=BASE, lw=0.6, zorder=1)
for y in (-0.2, -0.1, 0.1, 0.2):
    ax.axhline(y, color=PALETTE["grid"], lw=0.5, zorder=0)

for g, (lab, reading, length, (clo, chi), is_random) in zip(G, CONDITIONS):
    bar_col = RANDOM if is_random else PROBE
    dot_col = RANDOM if is_random else INK
    ax.bar(g - OFF, reading, width=BW, color=bar_col, edgecolor="none", zorder=2)
    va = "bottom" if reading >= 0 else "top"
    ax.text(g - OFF, reading + (0.012 if reading >= 0 else -0.012), signed(reading), ha="center", va=va,
            fontsize=FS_SMALL, color=MUTED if is_random else PROBE)
    ax.errorbar(g + OFF, length, yerr=[[length - clo], [chi - length]], fmt="o", color=dot_col, ecolor=dot_col,
                ms=3.8, mfc=dot_col, mec="white", mew=0.5, elinewidth=0.9, capsize=2.2, capthick=0.9, zorder=3)

ax.set_xlim(-0.55, 2.55)
ax.set_ylim(-0.25, 0.25)
ax.set_xticks(G)
ax.set_xticklabels([c[0] for c in CONDITIONS], fontsize=FS_TICK, linespacing=1.0)
ax.tick_params(axis="x", length=0, pad=3)
ax.tick_params(axis="y", pad=1.5)
ax.set_yticks([-0.2, -0.1, 0.0, 0.1, 0.2])
ax.set_yticklabels([f"{MINUS}0.2", f"{MINUS}0.1", "0", "+0.1", "+0.2"], fontsize=FS_TICK)
ax.set_ylabel("change from no push\n(log-tokens)", fontsize=FS_LABEL, labelpad=2, linespacing=1.05)
ax.text(2.5, 0.243, "pre-registered", fontsize=FS_SMALL, style="italic", color=MUTED, ha="right", va="top")

# Legend row above the axes. Proxy handles only, so nothing is drawn on the data axes.
h_bar = Patch(facecolor=PROBE, edgecolor="none", label="probe’s reading")
h_dot = ax.errorbar([np.nan], [np.nan], yerr=[[0.05], [0.05]], fmt="o", color=INK, ecolor=INK, ms=3.8, mfc=INK,
                    mec="white", mew=0.5, elinewidth=0.9, capsize=2.2, capthick=0.9,
                    label="reasoning length, interval")

# --------------------------------------------------------------------------------------------------
# Titles
# --------------------------------------------------------------------------------------------------
TITLE_Y = (H - 0.015) / H
fig.text(0.0, TITLE_Y, "(a) Difficulty is spread over many directions", fontsize=FS_TITLE, fontweight="bold",
         ha="left", va="top", color=INK)
fig.text((B_L - 0.40) / W, TITLE_Y, "(b) At this dose, only the reading moves", fontsize=FS_TITLE,
         fontweight="bold", ha="left", va="top", color=INK)
fig.legend(handles=[h_bar, h_dot], loc="lower left", bbox_to_anchor=((B_L - 0.12) / W, (AX_B + AX_H + 0.03) / H),
           ncol=2, fontsize=FS_NOTE, handlelength=1.3, handleheight=0.7, handletextpad=0.4, columnspacing=0.8,
           borderaxespad=0, borderpad=0, labelcolor=INK)

if os.environ.get("FIG_DEBUG"):
    fig.canvas.draw()
    r = fig.canvas.get_renderer()
    from matplotlib.text import Text
    texts = [t for t in fig.findobj(lambda o: isinstance(o, Text) and o.get_text().strip())
             if t.get_visible()]
    boxes = [(t.get_text().replace("\n", "|"), t.get_window_extent(r), t.get_fontsize()) for t in texts]
    for s, bb, fs in boxes:
        x0, x1, y0, y1 = (v / fig.dpi for v in (bb.x0, bb.x1, bb.y0, bb.y1))
        flag = " <-- outside" if x0 < 0 or x1 > W or y0 < 0 or y1 > H else ""
        flag += " <-- small" if fs < 6.5 else ""
        print(f"{s[:40]:40s} x {x0:5.3f}-{x1:5.3f}  y {y0:5.3f}-{y1:5.3f}  {fs}pt{flag}")
    for (s1, b1, _), (s2, b2, _) in itertools.combinations(boxes, 2):
        if b1.overlaps(b2):
            print("OVERLAP:", repr(s1), repr(s2))

pdf, png = save(fig, "fig_probe_reads")
print(pdf)
print(png)


==> figures/src/paperstyle.py <==
"""Shared style for every figure in the paper: fonts, sizes and the semantic palette.

Import it before drawing:  from paperstyle import PALETTE, TEXT_WIDTH_IN, apply, save
Every figure script lives next to this file and writes into ../ (the paper's figures/ folder).
"""
import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

# NeurIPS text block is 5.5 in wide. Body figures are drawn at this width so that font sizes are final.
TEXT_WIDTH_IN = 5.5

# Okabe-Ito colours, colour-blind safe. Each colour has one meaning across the whole paper.
PALETTE = {
    "probe": "#D55E00",       # difficulty probe (ours), "easier => robust"
    "probe_dark": "#8A3A00",  # same probe, a second metric on the same plot (e.g. Spearman beside AUC)
    "familiar": "#0072B2",    # familiarity statistics: token NLL, suffix NLL, Min-K%
    "familiar_light": "#56B4E9",
    "text": "#009E73",        # text-only references: surface features, TF-IDF, problem length
    "random": "#999999",      # random-direction control
    "baseline": "#555555",    # constants, chance, reference lines
    "grid": "#E6E6E6",
    "ink": "#222222",
    "muted": "#777777",
}

OUT_DIR = os.path.abspath(os.path.join(os.path.dirname(__file__), ".."))


def apply():
    """Set rcParams for print-size figures in a Times-set paper."""
    plt.rcParams.update({
        "font.family": "serif",
        "font.serif": ["Times New Roman", "Times", "STIX Two Text", "STIXGeneral", "DejaVu Serif"],
        "mathtext.fontset": "stix",
        "font.size": 7.5,
        "axes.titlesize": 8.5,
        "axes.titleweight": "bold",
        "axes.labelsize": 8,
        "xtick.labelsize": 7,
        "ytick.labelsize": 7,
        "legend.fontsize": 7,
        "legend.frameon": False,
        "axes.linewidth": 0.6,
        "axes.edgecolor": PALETTE["ink"],
        "axes.labelcolor": PALETTE["ink"],
        "xtick.color": PALETTE["ink"],
        "ytick.color": PALETTE["ink"],
        "xtick.major.width": 0.6,
        "ytick.major.width": 0.6,
        "xtick.major.size": 2.5,
        "ytick.major.size": 2.5,
        "axes.spines.top": False,
        "axes.spines.right": False,
        "axes.grid": False,
        "grid.color": PALETTE["grid"],
        "grid.linewidth": 0.5,
        "lines.linewidth": 1.1,
        "lines.markersize": 4,
        "errorbar.capsize": 2,
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
        "savefig.dpi": 200,
        "figure.dpi": 100,
    })


def save(fig, name):
    """Write figures/<name>.pdf (vector, TrueType fonts) and figures/preview/<name>.png."""
    pdf = os.path.join(OUT_DIR, f"{name}.pdf")
    os.makedirs(os.path.join(OUT_DIR, "preview"), exist_ok=True)
    png = os.path.join(OUT_DIR, "preview", f"{name}.png")
    fig.savefig(pdf, bbox_inches="tight", pad_inches=0.02)
    fig.savefig(png, bbox_inches="tight", pad_inches=0.02, dpi=200)
    return pdf, png

